Abstract GSOS Rules and a Modular Treatment of Recursive Definitions

Terminal coalgebras for a functor serve as semantic domains for state-based systems of various types. For example, behaviors of CCS processes, streams, infinite trees, formal languages and non-well-founded sets form terminal coalgebras. We present a uniform account of the semantics of recursive definitions in terminal coalgebras by combining two ideas: (1) abstract GSOS rules l specify additional algebraic operations on a terminal coalgebra; (2) terminal coalgebras are also initial completely iterative algebras (cias). We also show that an abstract GSOS rule leads to new extended cia structures on the terminal coalgebra. Then we formalize recursive function definitions involving given operations specified by l as recursive program schemes for l, and we prove that unique solutions exist in the extended cias. From our results it follows that the solutions of recursive (function) definitions in terminal coalgebras may be used in subsequent recursive definitions which still have unique solutions. We call this principle modularity. We illustrate our results by the five concrete terminal coalgebras mentioned above, e.\,g., a finite stream circuit defines a unique stream function.

==> anc/cia_ccs_full_appendix.bbl <==
\begin{thebibliography}{1}

\bibitem{bartels_thesis}
F.~Bartels.
\newblock {\em On generalized coinduction and probabilistic specification
  formats}.
\newblock PhD thesis, Vrije Universiteit Amsterdam, 2004.

\end{thebibliography}


==> anc/cia_ccs_full_appendix.tex <==
%
% Journal version for LMCS
%
\documentclass{LMCS}

\def\dOi{9(3:28)2013}
\lmcsheading%
{\dOi}
{53--66}
{}
{}
{Dec.~\phantom08, 2010}
{Sep.~27, 2013}
{}

%
% Conditionals for setting the full version 
%
% use as follows: \iffull Then text \else Else text \fi
\usepackage{ifthen}
% flag for full version
\newboolean{full}
\setboolean{full}{true}


%
% for marinal notes and errors
%
%\usepackage[draft]{fixme}


%
% Uncomment to see all labels in DVI-file
% 
%\usepackage[notref,notcite]{showkeys}


%
% All the things we want in a paper
%
\usepackage{style,enumerate,rotating,hyperref}

%\newcommand{\keywords}[1]{\par\addvspace\baselineskip
%\noindent\keywordname\enspace\ignorespaces#1}

%\addtolength{\textheight}{10pt}

%
% Larry's macros
%
\newcommand{\set}[1]{\{ #1 \}}
\newcommand{\pair}[1]{\langle #1 \rangle}
%\newcommand{\ini}{\mbox{\sf ini}}
\newcommand{\pow}{\Pow}
\newcommand{\extK}{M}



\begin{document}
%
% For FIXME comments
%
%\FXRegisterAuthor{sm}{asm}{SM}%Stefan
%\FXRegisterAuthor{lm}{alm}{LM}%Larry
%\FXRegisterAuthor{ds}{ads}{DS}%Daniel

%
% Frontmatter
%
\title[Appendix to: [Log.~Methods Comput.~Sci 9 (3:xx), 52 pp., 2013{]}]{Appendix to:\\ ``Abstract GSOS Rules and a Modular Treatment of\\ Recursive
  Definitions'' \\{} [Log.~Methods Comput.~Sci 9 (3:xx), 52 pp., 2013]}
\author[S.~Milius]{Stefan Milius\rsuper a}
\address{{\lsuper a}Lehrstuhl f\"ur Theoretische Informatik, Friedrich-Alexander
  Universit\"at Erlangen-N\"urnberg, Germany}
\email{mail@stefan-milius.eu}

\author[L.~S.~Moss]{Lawrence S.~Moss\rsuper b}
\address{{\lsuper b}Department of Mathematics, Indiana University, Bloomington,
  IN, USA}
\email{lsm@cs.indiana.edu}
\thanks{{\lsuper b}This work was partially supported by a grant from the Simons Foundation (\#245591 to Lawrence Moss).}

\author[D.~Schwencke]{Daniel Schwencke\rsuper c}
\address{{\lsuper c}Institute of Transportation Systems, German Aerospace Center (DLR), Braunschweig, Germany}
\email{daniel.schwencke@dlr.de}

\keywords{recursion, semantics, completely iterative algebra, coalgebra, distributive law}

\begin{abstract}
  This is an appendix that provides additional results and proof
  details that we omitted from our paper due to space constraints. 
\end{abstract}

\maketitle

%
% Appendix (proofs, details, etc.)
%
%\clearpage
\appendix

\section{Results for Pointed Functors}
\label{app:A}

We mentioned in Remark~3.7 %\ref{rem:arbitrary_monad} 
that Theorems~3.5 %\ref{thm:distcia} 
and~3.6 %\ref{thm:sandwich} 
hold more generally
for pointed endofunctors $M$ in lieu of a free monad $M=\ext
K$. However, in this case we need our base category to be
cocomplete. In this appendix we provide the details.

\begin{ass}
  We assume that $\A$ is a cocomplete category, that $H:\A\to\A$ is a functor and that $(M,\eta)$ is a \emph{pointed functor} on $\A$, i.\,e., $M:\A\to\A$ is a functor and $\eta:\Id\to M$ is a natural transformation. As before $c:C\to HC$ is a terminal coalgebra for $H$.
\end{ass}

\begin{defi}\label{def:dist}
  (1)~An \emph{algebra for $(M,\eta)$} is a pair $(A, a)$
  where $A$ is an object of $\A$ and $a: MA \to A$ is a morphism satisfying the
  \emph{unit law} $a \cdot \eta_A = \id_A$. 

  \medskip\noindent
  (2)~A \emph{distributive law of $M$ over $H$} is a
  natural transformation $\lambda: MH \to HM$ 
  such that the diagram %$H\eta = \lambda \cdot \eta H$.
  \begin{equation} \label{diag:dl_pointed}
  \vcenter{
  \xymatrix@1{
    	& H \ar[dl]_{\eta H} \ar[dr]^{H\eta}	&	\\
    MH \ar[rr]^{\lambda} &	& HM
    }
    }
  \end{equation}
  commutes.

  \medskip\noindent
  (3)~Let $(D,\varepsilon)$ be a copointed endofunctor on $\A$. A \emph{distributive law of $(M,\eta)$ over $(D,\varepsilon)$} is a distributive law $\lambda:MD\to DM$ of $(M,\eta)$ over the functor $D$ that makes, in addition to \refeq{diag:dl_pointed} with $H$ replaced by $D$, the diagram
  $$
  \xymatrix@1{
    MD \ar[rr]^{\lambda} \ar[dr]_{M\varepsilon} &	& DM \ar[dl]^{\varepsilon M}	\\
    	& M	&
    }
  $$
  commute.
\end{defi}

\begin{rem}
\takeout{
  (1)~Recall from Remark~\ref{rem:ell_lambda}(2) that every abstract GSOS rule $\ell:K(H\times\Id)\to H\ext K$ gives a distributive law $\lambda$ of $\ext K$ considered now as a pointed functor $(\ext K,\eta)$ over the cofree copointed functor $H\times\Id$.

  \medskip\noindent}
  (1)~Every distributive law $\lambda:MH\to HM$ gives a distributive law of the cofree copointed functor $H\times\Id$ via
  \begin{equation} \label{diag:dl_lift_cofree_copointed}
    \vcenter{
    \xymatrix{
      MH \ar[r]^{\lambda}	& HM	\\
      M(H\times\Id) \ar@{-->}[r] \ar[u]^{M\pi_0} \ar[dr]_{M\pi_1}	& (H\times\Id)M \ar[u]_{\pi_0} \ar[d]^{\pi_1}	\\
      	& M
    }
    }
  \end{equation}
  but not conversely.

  \medskip\noindent
  (2)~Analogously to Theorem~2.7, %\ref{thm:interp_gsos_rule}
  we have for any distributive law $\lambda$ of $M$ over the cofree copointed functor $H\times \Id$ 
  a unique \emph{$\lambda$-interpretation}, i.\,e., a unique morphism $b:MC\to C$ such that the diagram below commutes
  $$
  \xymatrix@C+1pc{
    MC \ar[r]^-{M\langle c,\id_C\rangle} \ar[d]_{b}	& M(HC\times C) \ar[r]^-{\lambda_C}	& HMC\times MC \ar[r]^-{\pi_0}	& HMC \ar[d]^{Hb}	\\
    C \ar[rrr]^c	&	&	& HC
  }
  $$
  and $(C,b)$ is an algebra for the pointed functor $M$, see
  \cite{bartels_thesis}. Notice that $b$ here corresponds to $\extalg
  b:\ext KC\to C$ in Theorem~2.7. %\ref{thm:interp_gsos_rule}. 
  If we have a
  distributive law $\lambda:MH\to HM$, then we obtain one of $M$ over
  the copointed functor $H \times \Id$ as in
  \refeq{diag:dl_lift_cofree_copointed}. We again call the resulting
  morphism $b:MC\to C$ the $\lambda$-interpretation in $C$.  In this
  case, the diagram above simplifies to
  \begin{equation} \label{eq:interp:M:c}
  \vcenter{
  \xymatrix{
    MC \ar[r]^-{Mc} \ar[d]_{b}	& MHC \ar[r]^-{\lambda_C}	& HMC \ar[d]^{Hb}	\\
    C \ar[rr]^c	&	& HC \,\text{.}
  }
  }
  \end{equation}
\end{rem}

Next we shall need a version of Theorem~2.12 %\ref{thm:ellsolution} 
for a given distributive law $\lambda$ of $M$ over $H$ (or over the cofree copointed functor $H\times\Id$). This is a variation of Theorem~4.2.2 of Bartels \cite{bartels_thesis} (see also Lemma~4.3.2 in loc.\,cit.) using the cocompleteness of $\A$. Since one part (the uniqueness part) of the proof in \cite{bartels_thesis} is only presented for $\Set$ we give a full proof here for the convenience of the reader.

\begin{thm} \label{thm:lambdasolution}
  Let $\lambda:MH\to HM$ be a distributive law of the pointed functor $M$ over the functor $H$. Then for every \emph{$\lambda$-equation} $e:X\to HMX$ there exists a unique solution, i.\,e., a unique morphism $e^\dag:X\to C$ such that the diagram below commutes:
  \begin{equation} \label{diag:sol_lambda-equation}
  \vcenter{
  \xymatrix{
    X \ar[rr]^e \ar[d]_{e^\dag}	&	& HMX \ar[d]^{HMe^\dag}	\\
    C \ar[r]^c	& HC	& HMC \ar[l]_{Hb}
  }
  }
  \end{equation}
\end{thm}

Before we proceed to the proof of the statement we need some auxiliary
constructions and lemmas. We begin by defining an endofunctor $S$ on our
cocomplete category $\A$ as a colimit. We denote by $M^n$, $n \in \Nat$, the
$n$-fold composition of $M$ with itself. Now we consider the diagram $D$ in
the category of endofunctors on $\A$ given by the natural transformations in
the picture below:
$$
\xymatrix@1@+1pc{
  \Id \ar[r]^-{\eta} 
  & 
  M 
  \ar@/^.5pc/[r]^-{\eta M}
  \ar@/_.5pc/[r]_-{M\eta}
  &
  MM
  \ar@/^1.2pc/[r]^-{\eta MM}
  \ar[r]^-{M\eta M}
  \ar@/_1.2pc/[r]_-{MM\eta}
  &
  \cdots
  }
$$
More formally, the diagram $D$ is formed by all natural transformations
$$
\xymatrix@1@+1pc{M^{i+j} \ar[r]^-{M^i\eta M^j} & M^{i+1+j}}
\qquad 
i, j \in \Nat \,\text{.}
$$
Let $S$ be a colimit of this diagram $D$:
$$
S = \colim D \qquad \textrm{with injections $\inj^i: M^i \to S$.}
$$
Then $S$ is a pointed endofunctor with the point $\inj^0: \Id = M^0 \to S$. 

Recall that colimits in the category of endofunctors of $\A$ are formed
objectwise. So for any object $X$, $SX$ is a colimit of the diagram $D$ at that
object $X$ with colimit injections $\inj^n_X: M^n X \to SX$, $n \in
\Nat$. This implies that for any endofunctor $F$ of $\A$ the functor $SF$ 
is a colimit with injections $\inj^n F: M^n F \to SF$. 

The above definition of $S$ appears in Bartels~\cite{bartels_thesis}. Next we define
additional data using the universal property of the colimits $SM$ and $SH$: 
\begin{enumerate}[(1)]
\item a natural transformation $\chi: SM \to S$ uniquely determined by the
  commutativity of the triangles below:
  $$
  \vcenter{
  \xymatrix{
    M^{n+1}
    \ar[d]_{\inj^n M}
    \ar[dr]^{\inj^{n+1}}
    \\
    SM \ar[r]_-{\chi} & S
    }}
  \qquad
  \textrm{for all $n \in \Nat$.}
  $$
\item a natural transformation $\eps: SM \to MS$ uniquely determined by the
  commutativity of the triangles below:
  $$
  \vcenter{
  \xymatrix{
    M^{n+1} 
    \ar[d]_{\inj^n M}
    \ar[rd]^{M \inj^n}
    \\
    SM \ar[r]_{\eps} & MS
    }}
  \qquad
  \textrm{for all $n \in \Nat$.}
  $$
\item a natural transformation $\lambda^*: SH \to HS$; indeed, define
  first $\lambda^n: M^n H \to HM^n$ recursively as follows:
  \begin{eqnarray*}    
    \lambda^0 & = & \id_H: H \to H; \\
    \lambda^{n+1} & = &
    \xymatrix@1{
      M^{n+1} H = MM^n H
      \ar[r]^-{M \lambda^n} 
      &
      MHM^n \ar[r]^-{\lambda M^n} 
      & HMM^n = HM^{n+1} \,\text{.}
      }
  \end{eqnarray*}
  Then $\lambda^*$ is uniquely determined by the commutativity of the squares
  below: 
  $$
  \vcenter{
  \xymatrix{
    M^n H
    \ar[d]_{\inj^n H}
    \ar[r]^-{\lambda^n}
    &
    HM^n
    \ar[d]^{H \inj^n}
    \\
    SH \ar[r]_-{\lambda^*} 
    &
    HS
    }}
  \qquad\textrm{for all $n \in \Nat$.}
  $$
  Observe that $\lambda^*$ is a distributive law of the pointed endofunctor $S$
  over $H$; the unit law is the above square for the case $n = 0$. 
\end{enumerate}

\noindent We now need to verify that the three natural transformations above are
well-defined. More precisely, we need to prove that those natural
transformations are induced by appropriate cocones. For
$\chi: SM \to S$ and $\lambda^*: SH \to HS$, this follows from Lemma~4.3.2 in
Bartels' thesis~\cite{bartels_thesis}. Hence, we make the explicit verification only
for $\eps$ and leave the details for the other two natural transformations for
the reader. To verify that the natural transformations $M\inj^n:
M^{n+1} \to MS$ form a cocone for the appropriate diagram with colimit
$SM$ consider the triangles below:
$$
\vcenter{
\xymatrix{
  M^{1+i+j}
  \ar[rd]_{M \inj^n}
  \ar[rr]^-{MM^i\eta M^j}
  & & 
  M^{1 + i + 1 + j}
  \ar[ld]^{M \inj^{n+1}}
  \\
  &
  MS
  }}
\qquad\textrm{for all $n \in \Nat$, $n = i +j$.}
$$
These triangles commute since $\inj^n: M^n \to S$ form a cocone. 

Next, notice that in the definition of $\lambda^*$ above there are two possible
canonical choices for $\lambda^{n+1}$. We now show that these two choices are
equal: 

\begin{lem}\label{lem:lamsucc}
  For all natural numbers $n$ we have the commutative square below:
  $$
  \xymatrix@C+1pc{
    M^{n+1} H 
    \ar[r]^-{M^n \lambda} 
    \ar[d]_{M \lambda^n} 
    &
    M^n H M 
    \ar[d]^{\lambda^n M}
    \\
    MHM^n 
    \ar[r]_-{\lambda M^n} 
    &
    HM^{n+1} \,\text{.}
    }
  $$
\end{lem}
\begin{proof}
  We prove the result by induction on $n$. The base case $n=0$ is clear: both 
  composites in the desired square are simply $\lambda: MH \to HM$. For the
  induction step we need to verify that the diagram below commutes:
  $$
  \xymatrix@C+3pc{
    M^{n+1}M H
    \ar[d]_{MM \lambda^n}
    \ar[r]^-{M^{n+1} \lambda = MM^n \lambda}
    &
    M^{n+1} H M
    \ar[d]^{M\lambda^n M}
    \\
    MMHM^n
    \ar[r]^-{M\lambda M^n}
    \ar[d]_{M\lambda M^n}
    &
    MHM^nM
    \ar[d]^{\lambda M^n M}
    \\
    MH M^{n+1}
    \ar[r]_{\lambda M^{n+1}}
    \ar@{<-} `l[u] `[uu]^{M \lambda^{n+1}} [uu]
    &
    HM^{n+1}M
    \ar@{<-} `r[u] `[uu]_{\lambda^{n+1} M} [uu]
    }
  $$
  The left-hand and right-hand parts both commute due to the definition of
  $\lambda^{n+1}$. The lower square obviously commutes, and for the
  commutativity of the upper one apply the functor $M$ to the induction
  hypothesis. Thus the desired outside square commutes. 
\end{proof}

Next we need to establish a couple of properties connecting the three natural
transformations $\chi$, $\eps$ and $\lambda^*$.

\begin{lem}\label{lem:chieps}
  The following diagram of natural transformations commutes:
  $$
  \xymatrix{
    SMM
    \ar[r]^-{\chi M}
    \ar[d]_{\eps M}
    &
    SM
    \ar[d]^\eps
    \\
    MSM
    \ar[r]_-{M \chi}
    &
    MS \,\text{.}
    }
  $$
\end{lem}
\begin{proof}
  To verify that the square in the statement commutes we extend that square by
 precomposing with the injections into the colimit $SMM$. This yields the following diagram:
  $$
  \xymatrix{
    M^nMM
    \ar@{=}[rrr]
    \ar@{=}[ddd]
    \ar[rd]^{\inj^n MM}
    &
    &
    &
    M^{n+1} M
    \ar[ld]^{\inj^{n+1}M}
    \ar@{=}[ddd]
    \\
    &
    SMM 
    \ar[r]^-{\chi M}
    \ar[d]_{\eps M}
    &
    SM
    \ar[d]^\eps
    \\
    &
    MSM 
    \ar[r]_-{M \chi}
    & 
    MS
    \\
    MM^n M
    \ar[ru]^{M\inj^n M}
    \ar@{=}[rrr]
    &
    &
    &
    MM^{n+1}
    \ar[lu]_{M \inj^{n+1}}
    }
  $$
  The left-hand and right-hand inner squares commute by the definition of
  $\eps$,   and the upper and lower inner square commute by the definition of
  $\chi$. Since the outside commutes obviously, so does the desired middle
  square when precomposed by any injection $\inj^n MM$ of the colimit $SMM$. Thus,
  the desired middle square commutes. 
\end{proof}

\begin{lem}\label{lem:lamchi}
  The following square of natural transformations commutes:
  $$
  \xymatrix{
    SMH 
    \ar[r]^-{S\lambda}
    \ar[d]_{\chi H}
    &
    SHM
    \ar[r]^-{\lambda^* M}
    &
    HSM
    \ar[d]^{H\chi}
    \\
    SH
    \ar[rr]_-{\lambda^*}
    &&
    HS \,\text{.}
    }
  $$
\end{lem}
\begin{proof}
  It suffices to verify that the desired square commutes when we extend it by
  precomposition with
  an arbitrary  colimit injection $\inj^n MH$ of 
 $SMH$. To this end we consider the diagram below:
  $$
  \xymatrix{
    M^n MH
    \ar[rd]^{\inj^n MH}
    \ar[rr]^-{M^n \lambda}
    \ar@{=}[ddd]
    &
    &
    M^nHM
    \ar[d]^{\inj^n HM}
    \ar[rr]^-{\lambda^n M}
    &
    &
    HM^nM
    \ar[ld]_{H\inj^n M}
    \ar@{=}[ddd]
    \\
    &
    SMH
    \ar[r]^-{S\lambda}
    \ar[d]_{\chi H}
    &
    SHM
    \ar[r]^-{\lambda^* M}
    &
    HSM
    \ar[d]^{H \chi}
    \\
    &
    SH
    \ar[rr]_-{\lambda^*}
    &&
    HS
    \\
    M^{n+1}H
    \ar[ru]^{\inj^{n+1} H}
    \ar[rrrr]_-{\lambda^{n+1}}
    &&&&
    HM^{n+1}
    \ar[lu]_{H \inj^{n+1}}
    }
  $$
  The left-hand and right-hand parts commute by the definition of $\chi$, and
  the lower and the upper right-hand parts commute by the definition of
  $\lambda^*$. The upper left-hand part commutes by the naturality of
  $\inj^n$. Finally, the outside commutes by the definition of
  $\lambda^{n+1}$ together with Lemma~\ref{lem:lamsucc}. Thus, the desired middle square commutes when extended by
  any colimit injection $\inj^n MH$ of the colimit $SMH$.  
\end{proof}

\begin{lem}\label{lem:lameps}
  The following diagram of natural transformations commutes:
  $$
  \xymatrix{
    SMH 
    \ar[r]^-{S\lambda}
    \ar[d]_{\eps H}
    & 
    SHM
    \ar[r]^-{\lambda^* M}
    &
    HSM
    \ar[d]^{H \eps}
    \\
    MSH
    \ar[r]_-{M \lambda^*} 
    &
    MHS
    \ar[r]_-{\lambda S}
    &
    HMS
    }
  $$
\end{lem}
\begin{proof}
  Once more it is sufficient to verify that the desired square commutes when
  extended by any injection of the colimit $SMH$. So consider the diagram
  below:
  $$
  \xymatrix{
    M^n M H
    \ar[rd]^{\inj^n MH}
    \ar@{=}[ddd]
    \ar[rr]^-{M^n \lambda}
    &&
    M^nHM
    \ar[d]^{\inj^n HM}
    \ar[rr]^-{\lambda^n M}
    &&
    HM^n M
    \ar[ld]_{H\inj^n M}
    \ar@{=}[ddd]
    \\
    &
    SMH 
    \ar[r]^-{S\lambda}
    \ar[d]_{\eps H}
    &
    SHM
    \ar[r]^-{\lambda^* M}
    &
    HSM
    \ar[d]^{H \eps}
    \\
    &
    MSH
    \ar[r]_-{M\lambda^*} 
    &
    MHS
    \ar[r]_-{\lambda S}
    &
    HMS
    \\
    MM^nH
    \ar[ru]^{M\inj^n H}
    \ar[rr]_-{M \lambda^n}
    &&
    MHM^n
    \ar[u]^{MH\inj^n}
    \ar[rr]_-{\lambda M^n}
    &&
    HMM^n
    \ar[lu]_{HM\inj^n}
    }
  $$
  The left-hand and right-hand parts commute by the definition of
  $\eps$, and the lower left-hand and upper right-hand parts commute
  by the definition of $\lambda^*$. The upper left-hand and the lower
  right-hand parts both commute due to the naturality of $\inj^n$ and
  $\lambda$, respectively. Finally, the outside commutes by
  Lemma~\ref{lem:lamsucc}. Thus, the desired inner square commutes
  when extended by any colimit injection $\inj^n MH: M^n MH \to SMH$.
\end{proof}

We are now prepared to prove the statement of
Theorem~\ref{thm:lambdasolution}.

\begin{proof}[Proof of Theorem~\ref{thm:lambdasolution}]
Let $e: X \to HMX$ be any $\lambda$-equation. We form the following $H$-coalgebra:
\begin{equation} \label{eq:lambda-equation_H-alg}
\ol{e} \equiv
\xymatrix@1{
  SX \ar[r]^-{Se}
  &
  SHMX \ar[r]^-{\lambda^*_{MX}}
  &
  HSMX
  \ar[r]^-{H\chi_X}
  &
  HSX \,\text{.}
  }
\end{equation}
Since $c: C \to HC$ is a terminal $H$-coalgebra there exists a unique
$H$-coalgebra homomorphism $h$ from $(SX, \ol{e})$ to $(C, c)$. We shall prove
that the morphism
\begin{equation}
\label{eq:sollambdaeq}
\sol{e} \equiv
\xymatrix@1{
  X \ar[r]^-{\inj^0_X} & SX \ar[r]^-{h} & C
  }
\end{equation}
is the desired unique solution of the $\lambda$-equation $e$. 

(1)~$\sol{e}$ is a solution of $e$. It is our task to establish that the outside
of the diagram below commutes (cf.~Diagram~\ref{diag:sol_lambda-equation}):
$$
\xymatrix@C+1pc{
  X 
  \ar[dddd]_e
  \ar[r]^-{\inj^0_X}
  &
  SX
  \ar[d]_{S e}
  \ar[r]^-h
  &
  C 
  \ar[ddd]^c 
  \ar@{<-} `u[l] `[ll]_{\sol{e}} [ll]
  \\
  & 
  SHMX
  \ar[d]^{\lambda^*_{MX}}
  \\
  &
  HSMX
  \ar[d]^{H \chi_X}
  \\
  &
  HSX
  \ar[r]_-{Hh}
  &
  HC
  \\
  HMX
  \ar[ru]_-{H\inj^1_X}
  \ar@/^.5pc/[ruuu]^(0.65){\inj^0_{HMX}}
  \ar[ruu]|*+{\labelstyle H\inj^0_{MX}}
  \ar[rr]_-{HM\sol{e}}
  &&
  HMC \ar[u]_{Hb}
  }
$$
The upper part commutes by the definition of $\sol{e}$, and the upper
right-hand square commutes since $h$ is a coalgebra homomorphism. The upper
left-hand part commutes due to the naturality of $\inj^0$, the triangle below
that commutes by the definition of $\lambda^*$, and the lowest triangle
commutes by the definition of $\chi$. It remains to verify that the lowest part
commutes. To this end we will now establish the following equation
\begin{equation}\label{eq:todo}
  b \cdot M \sol{e} = h \cdot \inj^1_X \,\text{.}
\end{equation}
Consider the diagram below:
$$
\xymatrix{
  MX
  \ar[rr]^-{M\sol{e}}
  \ar[rd]^{M \inj^0_X}
  \ar[rdd]_(0.65){\inj^0_{MX}}
  \ar[ddd]_{\inj^1_X}
  &&
  MC 
  \ar[ddd]^b
  \\
  &
  MSX 
  \ar[ru]^-{Mh}
  \\
  &
  SMX 
  \ar[u]_{\eps_X}
  \ar[ld]^{\chi_X}
  \\
  SX
  \ar[rr]_h
  &&
  C
  }
$$

The upper triangle commutes by the definition of $\sol{e}$, the left-hand
triangle commutes by the definition of $\chi$ and the inner triangle commutes
by the definition of $\eps$. In order to establish that the right-hand part
commutes we will use that $C$ is a terminal $H$-coalgebra. Thus, we 
shall exhibit $H$-coalgebra structures on the five objects and then  
 show that
all edges of the right-hand part of the diagram are $H$-coalgebra homomorphisms. 
Then by the uniqueness of coalgebra homomorphisms into the terminal
coalgebra $(C,c)$, we conclude that the desired part of the above diagram commutes. 

For $C$, we use $c: C\to HC$, and for $MC$ we use $\lambda_C\cdot Mc$.
We already know that $b: MC \to C$ is a coalgebra homomorphism
(see~\refeq{eq:interp:M:c}).
For $SX$, we use $\ol{e}$ from \refeq{eq:lambda-equation_H-alg}; again, 
we already know that $h: SX \to C$ is a coalgebra homomorphism. 
For $MSX$ we use $\lambda_{SX}\cdot M\ol{e}$.  The verification that 
$Mh$ is a coalgebra morphism comes from 
 the diagram below:
$$
\xymatrix@C+1pc{
  MSX 
  \ar[r]^-{Mh}
  \ar[d]_{M\ol{e}}
  & 
  MC
  \ar[d]^{Mc}
  \\
  MHSX
  \ar[r]^-{MHh}
  \ar[d]_{\lambda_{SX}}
  &
  MHC
  \ar[d]^{\lambda_C}
  \\
  HMSX
  \ar[r]_-{HMh}
  &
  HMC
  }
$$
To see that the upper square commutes, remove $M$ and recall that $h$ is a
coalgebra homomorphism from $(SX, \ol{e})$ to $(C,c)$. The lower square
commutes by the naturality of $\lambda$. 

Now we show that $\eps_X: SMX \to MSX$ is a coalgebra homomorphism, where
the structure on $SMX$ is the composite on the left below:
$$
\xymatrix@C+1pc{
  SMX 
  \ar[rr]^-{\eps_X}
  \ar[d]_{SMe}
  &&
  MSX
  \ar[d]^{MSe}
  \ar `r[rd] `[ddd]^{M\ol{e}} [ddd]
  \\
  SMHMX
  \ar[rr]^-{\eps_{HMX}}
  \ar[d]_{S\lambda_{MX}}
  &&
  MSHMX
  \ar[d]^{M\lambda^*_{MX}}
  &
  \\
  SHMMX
  \ar[d]_{\lambda^*_{MMX}}
  &&
  MHSMX
  \ar[d]^{MH\chi_X}
  \ar[ld]_{\lambda_{SMX}}
  &
  \\
  HSMMX
  \ar[r]^-{H \eps_{MX}}
  \ar[d]_{H\chi_{MX}}
  &
  HMSMX
  \ar[rd]_{HM\chi_X}
  &
  MHSX
  \ar[d]^{\lambda_{SX}}
  &
  \\
  HSMX
  \ar[rr]_-{H\eps_X}
  &&
  HMSX
  }
$$
The upper square commutes by the naturality of $\eps$, and the inner triangle
commutes by the naturality of $\lambda$. To see that the right-hand part
commutes, remove $M$ and consider the definition of $\ol{e}$. The lowest part
commutes due to Lemma~\ref{lem:chieps}, and the middle part commutes by
Lemma~\ref{lem:lameps}. 

Finally, we show that $\chi_X: SMX \to SX$ is a coalgebra homomorphism.
To do this we consider the following diagram:
$$
\xymatrix@C+1pc{
  SMX
  \ar[r]^-{\chi_X}
  \ar[d]_{SMe}
  &
  SX
  \ar[d]^{Se}
  \\
  SMHMX
  \ar[r]^-{\chi_{HMX}}
  \ar[d]_{S\lambda_{MX}}
  &
  SHMX
  \ar[dd]^{\lambda^*_{MX}}
  \\
  SHMMX
  \ar[d]_{\lambda^*_{MMX}}
  \\
  HSMMX
  \ar[r]^-{H\chi_{MX}}
  \ar[d]_{H\chi_{MX}}
  &
  HSMX 
  \ar[d]^{H\chi_X}
  \\
  HSMX
  \ar[r]_-{H\chi_X}
  &
  HSX
  }
$$
The upper square commutes by the naturality of $\chi$, the middle square
commutes by Lemma~\ref{lem:lamchi}, and the lower square commutes obviously. 
This concludes the proof that $\sol{e}$ is a solution of $e$. 

(2)~$\sol{e}$ in \refeq{eq:sollambdaeq} is the unique solution of $e$. Suppose now that $\sol{e}$ is any
   solution of the $\lambda$-equation $e$. Recall that the object $SX$ is a
   colimit of the diagram $D$ at object $X$ with the colimit injections
   $\inj^n_X: M^n X \to SX$, $n \in \Nat$. We will use the universal property
   of that colimit to define a morphism $h: SX \to C$. To this end we need to
   give a cocone $h_n: M^n X \to C$, $n \in \Nat$, for 
   the appropriate diagram. We define this cocone inductively as follows:
   \begin{eqnarray*}
     h_0 & = & \sol{e}: M^0 X = X \to C;\\
     h_{n+1} & = & 
     \xymatrix@1{
       M^{n+1} X = MM^n X \ar[r]^-{Mh_n} & MC \ar[r]^-b & C
       },
     \qquad n \in \Nat.
   \end{eqnarray*}
   We now verify by induction on $n$ that the morphisms $h_n$, $n \in \Nat$ do
   indeed form a cocone. For the base case consider the diagram below:
   $$
   \xymatrix{
     M^0 X = X 
     \ar[rr]^-{\eta_X} 
     \ar[rd]_{h_0}
     \ar `d[ddr]_{h_0} [ddrr]
     && 
     MX= M^1 X
     \ar[d]^{M h_0}
     \\
     & 
     C
     \ar[r]^-{\eta_C}
     \ar@{=}[rd]
     &
     MC
     \ar[d]^b
     \\
     &&C
     }
   $$
   The upper part commutes by the naturality of $\eta$, the lower triangle
   commutes since $b: MC \to C$ is an algebra for the pointed endofunctor $M$,
   and the left-hand part is trivial. 
   For the induction step consider for any natural number $n = i+j$ the
   following diagram: 
   $$
   \xymatrix{
     M^{n+1} X = MM^{i+j} X
     \ar[rr]^-{MM^i\eta_{M^j X}}
     \ar[rd]_{Mh_n}
     \ar `d[ddr]_{h_{n+1}} [ddr]
     &&
     MM^iMM^j = M^{n+2} X
     \ar[ld]^{M h_{n+1}}
     \ar `d[ddl]^{h_{n+2}} [ddl]
     \\
     &
     MC
     \ar[d]^b
     \\
     &
     C
     }
   $$
   This diagram commutes: for the upper triangle remove $M$ and use the
   induction hypothesis, and the remaining two inner parts commute by the
   definition of $h_{n+1}$ and $h_{n+2}$, respectively. 
     
   Now we obtain a unique morphism $h: SX \to C$ such that for any natural
   number $n$ the triangle below commutes:
   \begin{equation}\label{eq:hdef}
     \vcenter{
       \xymatrix{
         M^n X
         \ar[d]_{\inj^n X}
         \ar[rd]^{h_n}
         \\
         SX
         \ar[r]_-h
         &
         C \,\text{.}
         }
       }
   \end{equation}
   Next we show that $h: SX \to C$ is a coalgebra
   homomorphism from $(SX, \ol{e})$ to the terminal coalgebra $(C,c)$. 
   To this end we will now verify that the lower part in the diagram below
   commutes:
   $$
   \xymatrix{
     M^n X
     \ar[d]_{\inj^n_X}
     \ar[r]^-{M^n e}
     \ar `l[d] `[dd]_{h_n} [dd]
     &
     M^n HMX
     \ar[d]^{\inj^n_{HMX}}
     \ar[r]^-{\lambda^n_{MX}}
     &
     HM^nMX
     \ar[d]^{H\inj^n_{MX}}
     \ar@{=}[r]
     &
     HM^{n+1}X
     \ar[d]^{H\inj^{n+1}_X}
     \ar `r[d] `[dd]^{Hh_{n+1}} [dd]
     \\
     SX
     \ar[r]^-{Se}
     \ar[d]_h
     &
     SHMX
     \ar[r]^-{\lambda^*_{MX}}
     &
     HSMX
     \ar[r]^-{H\chi_X}
     &
     HSX
     \ar[d]^{Hh}
     \\
     C
     \ar[rrr]^-c
     &&&
     HC
     }
   $$
   It suffices to show that the desired lower part commutes when extended by 
   any co\-limit injection $\inj^n_X$. Indeed, the left-hand part of the 
   diagram above commutes by Diagram~\refeq{eq:hdef}, and for the commutativity of
   the right-hand part, remove $H$ and use Diagram~\refeq{eq:hdef} again. The
   upper left-hand square commutes by the naturality of $\inj^n$, the upper
   middle square commutes by the definition of $\lambda^*$, and for the
   commutativity of the upper right-hand part remove $H$ and use the definition
   of $\chi$. It remains to verify that the outside of the diagram commutes. 
   We will now prove this by induction on $n$. For the base case $n=0$ we
   obtain the following diagram
   $$
   \xymatrix@C+1pc{
     X 
     \ar[dd]_{h_0}
     \ar[r]^-e
     &
     HMX
     \ar[d]_{HMh_0}
     \\
     &
     HMC
     \ar[d]_{Hb}
     \\
     C 
     \ar[r]_-c
     &
     HC
     \ar@{<-} `r[u] `[uu]_{Hh_1} [uu]
     }
   $$
   This diagram commutes: for the commutativity of the right-hand part remove
   $H$ and use the definition of $h_1$, and the left-hand part commutes since
   $h_0 = \sol{e}$ is a solution of the $\lambda$-equation $e$. 

   Finally, for the induction step we consider the diagram below:
   $$
   \xymatrix@C+1pc{
     M^{n+1} X 
     \ar[d]_{Mh_n}
     \ar[r]^-{M^{n+1} e}
     \ar `l[d] `[dd]_{h_{n+1}} [dd]
     &
     M^{n+1} HMX
     \ar[r]^-{M\lambda^n_{MX}}
     \ar `u[r] `[rr]^{\lambda^{n+1}_{MX}} [rr]
     &
     MHM^nMX
     \ar[d]^{MHh_{n+1}}
     \ar[r]^-{\lambda_{M^{n+1} X}}
     &
     HM^{n+2} X 
     \ar[d]_{HMh_{n+1}}
     \ar `r[d] `[dd]^{Hh_{n+2}} [dd]
     \\
     MC
     \ar[rr]^-{Mc}
     \ar[d]_b
     &&
     MHC
     \ar[r]^-{\lambda_C}
     &
     HMC 
     \ar[d]^{Hb}
     \\
     C
     \ar[rrr]_-c
     &&&
     HC
     }
   $$
   We see that this diagram commutes as follows: the lower part commutes by the
   definition of $b$ (see~\refeq{eq:interp:M:c}), the left-hand part
   commutes by the definition of $h_{n+1}$, and for the commutativity of the right-hand
   part remove $H$ and use the definition of $h_{n+2}$. The small upper part commutes by the definition of $\lambda^{n+1}$, the upper right-hand
   square commutes by the naturality of $\lambda$, and finally, to see the
   commutativity of the upper left-hand square remove $M$ and use the induction
   hypothesis. 
   
   We have finished the proof that $h: SX \to C$ is a coalgebra
   homomorphism from $(SX, \ol{e})$ to the terminal coalgebra $(C,c)$. Since $h$
   is uniquely determined,   it follows that the solution $\sol{e} = h \cdot
   \inj^0_X$ is uniquely determined, too. This completes our proof.
\end{proof}

\begin{rem}
  As explained by Bartels in \cite{bartels_thesis}, Theorem~\ref{thm:lambdasolution} extends to the case where a distributive law $\lambda$ of $M$ over the cofree copointed functor $H\times\Id$ is given. We briefly explain the ideas.

  Let $D=H\times \Id$ and $\varepsilon=\pi_1:D\to\Id$. \\
  (1)~A coalgebra for the copointed functor $(D,\varepsilon)$ is a pair $(X,x)$ where $x:X\to DX$ is such that $\varepsilon_X \cdot x = \id_X$. Homomorphisms of coalgebras for $(D,\varepsilon)$ are the usual $D$-coalgebra homomorphisms. It is trivial to prove that
  $$
  \xymatrix@C+1pc{
  C
  \ar[r]^-{\langle c,\id_C\rangle}
  &
  HC\times C
  }
  $$
  is a terminal coalgebra for $(D,\varepsilon)$.

  \medskip\noindent
  (2)~One verifies that $\lambda$-equations $e:X\to HMX$ are in bijective correspondence with morphisms $f:X\to DMX$ such that
  $$
  \xymatrix{
    X \ar[r]^-{f} \ar[dr]_{\eta_X}	& DMX \ar[d]^{\varepsilon_{MX}}	\\
    	& MX
  }
  $$
  commutes, and also
  that solutions of $e$ correspond bijectively to solutions of $f$, i.\,e., morphisms $f^\dag:X\to C$ such that Diagram \refeq{diag:sol_lambda-equation} commutes with $H$ replaced by $D$ and $c$ replaced by $\langle c,\id_C\rangle$:
  $$
  \xymatrix{
    X \ar[rr]^f \ar[d]_{f^\dag}	&	& DMX \ar[d]^{DMf^\dag}	\\
    C \ar[r]^-{\langle c,\id_C\rangle}	& DC	& DMC \ar[l]_{Db}
  }
  $$
  See \cite{bartels_thesis}, Lemma 4.3.9.

  \medskip\noindent
  (3)~The same proof as the one for Theorem~\ref{thm:lambdasolution} shows that for every $f:X\to DMX$ as in (2) above there exists a unique solution $f^\dag$. One only replaces $H$ by $D$, $c$ by $\langle c,\id_C\rangle$, and one has to verify that the coalgebra $\ol e:SX\to DSX$ from \refeq{eq:lambda-equation_H-alg} is a coalgebra for the copointed endofunctor, see \cite{bartels_thesis}, Lemma 4.3.7.
\end{rem}

To sum up, we obtain the following

\begin{cor}
  Let $\lambda$ be a distributive law of the pointed functor $M$ over the copointed one $H\times \Id$. Then for every $e:X\to HMX$ there exists a unique solution, i.\,e., a unique $e^\dag:X\to C$ such that \refeq{diag:sol_lambda-equation} commutes.
\end{cor}

\begin{thm} \label{thm:distcia_pointed}
  Let $\lambda$ be a distributive law of the pointed functor $M$ over the copointed one $H\times\Id$, and let $b:MC\to C$ be its $\lambda$-interpretation. Consider the algebra
  $$
  k = (
  \xymatrix{
    HMC
    \ar[r]^{Hb}
    &
    HC
    \ar[r]^{c^{-1}}
    &
    C
  }
  ) \,\text{.}
  $$
  Then $(C,k)$ is a cia for $HM$.
\end{thm}

Indeed, to prove this result copy the proof of Theorem~3.5
% \ref{thm:distcia} 
replacing $\extalg b:\ext KC\to C$ by $b:MC\to C$.

However, for our version of Theorem~3.6 %\ref{thm:sandwich} 
in the current setting we need a different proof. We start with an auxiliary lemma.

\begin{lem} \label{lem:pointed_MM}
Let $\lambda:MH\to HM$ be a distributive law of the pointed functor $M$ over the functor $H$, and let $b:MC\to C$ be its interpretation. Then the natural transformation $\lambda'=\lambda M \cdot M\lambda:MMH\to HMM$ is a distributive law of the pointed functor $MM$ over $H$, and $Mb \cdot b$ is the $\lambda'$-interpretation in $C$.
\end{lem}
\begin{proof}
Clearly $(MM,\eta M \cdot \eta = M\eta \cdot \eta:\Id\to MM)$ is a pointed endofunctor.
The following commutative diagram
$$
\begin{xy}
\xymatrix{
	&	&	H \ar[dl]_{\eta H} \ar[dr]^{H\eta}	&	&	\\
	&	MH \ar[dl]_{M\eta H} \ar[dr]_{MH\eta}	&	&	HM \ar[dl]^{\eta HM} \ar[dr]^{H\eta M}	&	\\
MMH \ar[rr]_{M\lambda}	&	&	MHM \ar[rr]_{\lambda M}	&	&	HMM
}
\end{xy}
$$
shows that $\lambda'=\lambda M \cdot M\lambda$ is a distributive law of
the pointed functor $MM$ over $H$. In fact, the triangles commute by
the assumption on $\lambda$, and the remaining upper square commutes
by naturality of $\eta$; thus the outside triangle commutes.

To see that $b \cdot Mb$ is the $\lambda'$-interpretation in $C$, consider the following diagram:
$$
\begin{xy}
\xymatrix{
MMC \ar[r]^-{MMc} \ar[d]_{Mb}	&	MMHC \ar[r]^{M\lambda_C}	&	MHMC \ar[r]^{\lambda_{MC}} \ar[d]_{MHb}	&	HMMC \ar[d]^{HMb}	\\
MC \ar[rr]^{Mc} \ar[d]_{b}	&	&	MHC \ar[r]^{\lambda_C}	&	HMC \ar[d]^{Hb}	\\
C \ar[rrr]_{c}	&	&	&	HC
}
\end{xy}
$$
It commutes since $b$ is the $\lambda$-interpretation in
$C$ and by the naturality of $\lambda$. In addition, $b \cdot Mb$ is easily seen to be an algebra for the pointed functor $(MM,\eta M \cdot \eta)$ since $b$ is one for $(M,\eta)$ and $\eta$ is a natural transformation:
$$
\begin{xy}
\xymatrix{
C \ar[d]_{\eta_C} \ar@{=}[dr]	&	&	\\
MC \ar[d]_{\eta_{MC}} \ar[r]_{b}	&	C \ar[d]_{\eta_C} \ar@{=}[dr]	&	\\
MMC \ar[r]_{Mb}	&	MC \ar[r]_b	&	C
}
\end{xy}
$$
This concludes the proof.
\end{proof}

\begin{thm} \label{sandwich_pointed}
  Let $\lambda:MH\to HM$ be a distributive law of the pointed functor $M$ over the functor $H$, and let $b:MC\to C$ be its $\lambda$-interpretation. Consider the algebra
  \iffull
  $$k' =(\xymatrix@1{MHMC \ar[r]^-{Mk} & MC \ar[r]^-{b} & C}) \,\text{,}$$
  \else
  $k' = MHMC \xrightarrow{Mk} MC \xrightarrow{b} C \,\text{,}$
  \fi
  where $k = c^{-1} \cdot Hb$ as in Theorem~\ref{thm:distcia_pointed}. 
  Then $(C, k')$ is a cia for $MHM$.
\end{thm}
\begin{proof}
We have to prove 
that for every flat equation morphism $e:X\to MHMX+C$ for $MHM$
there is a unique solution $e^{\dagger}:X\to C$ in $k' = b \cdot
Mc^{-1} \cdot MHb: MHMC \to C$, i.\,e., a unique morphism $\sol e$ such that the
outside of the diagram 
$$
\begin{xy}
\xymatrix{
X \ar[dddd]_{e} \ar[ddr]^{\bar e} \ar[rrr]^{e^{\dagger}}	&
&	&	C  
\ar@{<-} `r[rd] `[dddd]^{[k',C]} [dddd] & \\
	&	&	HC+C \ar[ur]^{[c^{-1},C]}	&	MC+C
        \ar[u]_{[b,C]} \ar@<-3pt>[d]_{Mc + C} &	\\
	& HMMX+C \ar[dr]_(0.4){HMMe^{\dagger}+C}	&	HMC+C \ar[u]^{Hb+C}	&	MHC+C
        \ar[l]_{\lambda_C+C} \ar@<-3pt>[u]_{Mc^{-1}+C}	& \\
	&	&	HMMC+C
        \ar[u]^{HMb+C}	& &	\\
MHMX+C \ar[uur]^{\lambda_{MX}+C} \ar[rrr]_{MHMe^{\dagger}+C}	&	&	&	MHMC+C \ar[ul]^{\lambda_{MC}+C} \ar[uu]_{MHb+C}
}
\end{xy}
$$
commutes. To this end, we define the flat equation morphism 
$$
\ol e =
(\xymatrix@1{
  X \ar[r]^-e & MHMX + C \ar[rr]^-{\lambda_{MX}+C} && HMMX+C})
$$ 
for $HMM$ (this is the left-hand triangle). According to Lemma \ref{lem:pointed_MM} and Theorem
\ref{thm:distcia_pointed}, 
$$
\xymatrix@1{
  HMMC \ar[r]^-{HMb}
  &
  HMC \ar[r]^-{Hb} 
  &
  HC
  \ar[r]^-{c^{-1}}
  &
  C
}
$$
is a cia for $HMM$. So $\ol e$ has a unique solution $\sol e$ in this
cia, i.\,e., the big inner part of the diagram commutes.
In the upper right-hand part, $b$ is the $\lambda$-interpretation
in $C$. Since that part
and the two remaining squares also commute (due to naturality
of $\lambda$), the desired outside commutes.
Thus, $\sol e$ also is a solution of $e$ in the algebra $k': MHMC \to C$.

This solution is unique, since any other solution $e^{\ddagger}$ of
$e$ in $k'$ (i.\,e., the outside of the above diagram with $e^{\ddagger}$ in lieu of
$e^{\dagger}$ commutes) is a solution of $\ol e$ in the cia
$c^{-1} \cdot Hb \cdot HMb: HMMC \to C$ (i.\,e., the inner part commutes with
$e^{\ddagger}$ in lieu of $e^{\dagger}$), thus
$e^{\ddagger}=e^{\dagger}$.
\end{proof}

% 
% Bibliography
%
\bibliographystyle{abbrv}
\bibliography{ourpapers,coalgebra}


\end{document}

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: t
%%% End: 


==> anc/style.sty <==
%
% Packages
%
\usepackage{amsmath,amsfonts,stmaryrd,tabularx,dsfont}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Xy Pic                     %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage[all]{xy}    
\SelectTips{cm}{}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% arrow tail with space for monos      %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newdir{ >}{{}*!/-10pt/\dir{>}}
\newdir{ (}{{}*!/-10pt/\dir^{(}}

% Kleisli arrow
\def\arKl[#1,#2]{\ar[#1,#2]|-{\circ}}

%%%%%%%%%%%%%%%%
% Commenting   %
%%%%%%%%%%%%%%%%
\newcommand{\takeout}[1]{\empty}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  
% Theorem-like Environments %  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  

\theoremstyle{definition}
\newtheorem{notation}[thm]{Notation}
\newtheorem{ass}[thm]{Assumption}
\newtheorem{construction}[thm]{Construction}
\newtheorem{plan}[thm]{Outline}
\newtheorem{summary}[thm]{Summary}


\newenvironment{REMARK}{\vspace{2ex}\noindent\hrule\vspace{2ex}\noindent\sf}
                       {\vspace{2ex}\noindent\mbox{}\hfill\hrule\vspace{2ex}}

\def\refeq#1{(\ref{#1})}  

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Enumerations in roman                %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\renewcommand{\labelenumi}{(\roman{enumi})}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  Equations numbered within sections  %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\numberwithin{equation}{section}


% Specials
\def\AFA{{\sf AFA}}
\renewcommand{\phi}{\varphi}
\renewcommand{\o}{\cdot}
\def\tensor{\otimes}
\def\id{{\mathit{id}}}
\def\Id{{\mathit{Id}}}
\def\inl{{\sf{inl}}}
\def\inr{{\sf{inr}}}
\def\can{{\sf{can}}}
\def\Card{{\mathit{Card}}}
\def\Lan#1#2{K_{{#1},{#2}}}
\def\wt#1{\widetilde{#1}}
\def\wh#1{\widehat{#1}}
\def\ol#1{\overline{#1}}

\def\op{\mathsf{op}}

% Categories
\def\cat#1{{\mathcal{#1}}}
\def\A{\cat{A}}
\def\B{\cat{B}}
\def\C{\cat{C}}
\def\K{\cat{K}}
\def\T{\cat{T}}
\def\R{\cat{R}}
\def\Im{\cat{I}}
\def\Set{{\sf{Set}}}
\def\Class{{\sf{Class}}}
\def\Pos{{\sf{Pos}}}
\def\One{{\sf{1}}}
\def\Pow{{\mathsf{Pow}}}

% Functors
\def\Pfin{\mathcal{P}_\mathsf{fin}}
\def\Pcount{\mathcal{P}_\mathsf{c}}
\def\Pow{\mathcal{P}}

% Number sets
\def\Nat{\mathbb{N}}
\def\Int{\mathbb{Z}}
\def\Rat{\mathbb{Q}}
\def\Real{\mathbb{R}}

% Arrows and Diagrams

%\renewcommand{\to}{\longrightarrow}
%\renewcommand{\mapsto}{\longmapsto}
\def\subto{\hookrightarrow}  % there is a \longhookrightarrow, too
% small diagrams
\def\smalldiag{%
  \xy
  \let\objectstyle=\scriptstyle
  \let\labelstyle=\scriptscriptstyle
  }
\def\endsmalldiag{%
  \endxy
  }

% refs in diagrams
\def\refdiag#1{\txt{\footnotesize\refeq{#1}}}

% my equation array
\newenvironment{myeqnarray}{%
  \begin{displaymath}
    \begin{array}{rcl!{\qquad}>{(}p{7cm}<{)}}
}
{%
  \end{array}
  \end{displaymath}
}

% Solution operations
\def\sol#1{{#1}^\dagger}
\def\Sol#1{{#1}^\ddagger}
\def\soli#1{{#1}^{\dagger_i}}
\def\stern#1{{#1}^{\star}}
\def\solop{\sol{({-})}}
\def\Solop{\Sol{({-})}}
\def\sternop{\stern{({-})}}
\def\soliop{\soli{({-})}}
\def\spe#1{\langle{#1}\rangle}

% Elgot algebra stuff
\def\after{\mathbin{\bullet}}
\def\plus{\mathbin{\rule[.2ex]{.7ex}{.7ex}}}
\def\smallplus{\,\rule[.1ex]{.6ex}{.6ex}\,}

% macros
\def\colim{\mathop{\mathrm{colim}}\limits}
\def\const#1{\mathsf{const}_{#1}}
\def\conf#1{\mathsf{C}_{#1}}
\def\algplus{\oplus}
\def\con{\mathord{\sim}}
\def\fp{\mathrm{fp}}
\def\inm{{\sf{inm}}}
\def\inj{\mathsf{inj}}
\def\ini{\mathsf{in}}
%\newcommand{\leftsem}{\ensuremath{[\!\!\!\mbox{\hspace{1pt}}[\,}}
%\newcommand{\rightsem}{\ensuremath{\,]\!\!\!\mbox{\hspace{1pt}}]}}
\def\leftsem{\llbracket}
\def\rightsem{\rrbracket}
%\def\equ#1#2{\leftsem #1, #2 \rightsem}
\def\equ#1{\langle #1\rangle}
\def\wh#1{\widehat{#1}}
\def\ex{\ol}
\def\<{\langle}
\def\>{\rangle}
\def\hd{\mathsf{hd}}
\def\tl{\mathsf{tl}}
\def\alt{\mathsf{alt}}
\def\shf{\mathsf{shuffle}}
\def\eps{\varepsilon}

% operation symbols
\def\zip{\mathsf{zip}}

% rps stuff
\def\Var{V}
\def\T#1{T^{#1}}
\def\isol#1#2{{#1}^\ddagger_{#2}}

% reflection
\def\Rsigma{\mathbb{R}_\Sigma}
\def\M{\mathbb{M}}
\def\S{\mathbb{S}}
%\def\T{\mathbb{T}}
%\def\R{\widehat{M}}
\def\r{\widehat{m}}
\def\Rmon{\widehat{\M}}
\def\etaR{\widehat{\eta}}
\def\muR{\widehat{\mu}}
\def\rhoR{\rho}
\def\Rtwo{\widetilde{M}}
\def\etatwo{\widetilde{\eta}}
\def\rhotwo{\widetilde{\rhoR}}
\def\aext{\wt{a}}
\def\ext#1{\wh{#1}}
\def\extalg#1{\wh{#1}}
\def\Id{\mathrm{Id}}
\def\id{\mathrm{id}}

% Further categories
\def\Afp{\A_{\fp}}
\def\Alg#1{{\sf{Alg}}\, #1}
\def\Coalg#1{{\sf{Coalg}}\, #1}
\def\EQ#1{{\sf{EQ}}_{#1}}
\def\Eq#1{{\mathrm{Eq}_{#1}}}
\def\Set{{\mathsf{Set}}}
\def\CMS{{\mathsf{CMS}}}
\def\Parfun{{\mathsf{Par}}}
\def\VecK{{\mathsf{Vec}_K}}

\def\FinEndo#1{{\sf{FE}}(#1)}
\def\FinitaryMonads#1{{\sf{FM}}(#1)}
\def\IdealMonads#1{{\sf{FM}}_{\mathrm{id}}(#1)}
\def\WIdealMonads#1{{\sf{FM}}_{\mathrm{wid}}(#1)}
\def\AllIdealMonads#1{{\sf{M}}_{\mathrm{id}}(#1)}
\def\IterativeMonads#1{{\sf{IFM}}(#1)}
